Are habitable-zone TESS Objects of Interest really there? Period resolution from the full archive

TESS Objects of Interest (TOIs) seen as single or duo transits carry a catalogue period that is undefined or equal to the separation of the two events, and their insolation and any habitable-zone label inherit it. We reanalyse all 187 TOIs catalogued with P = 0 or P >= 200 d using all public TESS data through Sector 107, with a flux-based method that weights each alias by per-epoch transit likelihoods, the transit duration and a geometric prior, and tests for coherence, data edges, contamination by other planets and instrumental artefacts. It recovers 12 published periods blindly and, in injection-recovery tests, 71 per cent of periods constrained by a new transit, with no wrong period. It resolves 28 periods and fixes 8 more by exclusion. Are habitable-zone TOIs really there? Mostly not: of the 28 duo-transits that a catalogue-period criterion places in the conservative habitable zone, about two are expected to lie there, both giant planets, and none of the 12 small (Rp < 4 Earth radii) ones; those resolved are aliases of hotter planets. Conversely, habitable-zone planets hide behind missing or wrong periods: we recover three published M-dwarf examples and validate TOI-2298 b, a 3.0 Earth-radius sub-Neptune at 146.58 d in the conservative habitable zone of a K dwarf. Of three further planets validated with new periods, TOI-6075 b (1.7 Earth radii, 416.5 d, 833 d not excluded) lies beyond the outer edge and is the second validated transiting planet smaller than 2 Earth radii with P > 1 yr. We release alias-marginalised habitable-zone probabilities for the whole sample.

==> anc/table2_full.csv <==
TOI,TIC,Catalogue_type,Analysis_type,Status_summary,State,P_cat_d,P_best_A_d,w_best_A,w_family_A,P_best_B_d,w_best_B,S_best_Searth,S_cat_Searth,Rp_Rearth,Teff_K,PHZ_cons_A,PHZ_cons_B,PHZ_opt_A,PHZ_opt_B,N_new,N_absent,Note
125.04,52368076,mono,mono,RESOLVED,RESOLVED,0.0,49.0603,0.984,0.984,49.0603,0.976,7.903,11.066,2.97,5154.0,0.0,0.003,0.001,0.005,2.0,0.0,
224.01,70797900,duo,mono,rejected on visual vetting,DUBIOUS,705.5845,31.5793,1.0,1.0,31.5793,1.0,1.596,16.721,17.18,3689.0,0.0,0.0,0.0,0.0,5.0,0.0,
225.01,47525799,mono,mono,OPEN,OPEN,0.0,38.1219,0.075,0.147,55.4498,0.04,5.961,3.106,5.52,4658.0,0.063,0.157,0.135,0.269,1.0,1.0,
285.01,220459976,mono,mono,NO-DATA,NO-DATA,0.0,,,,,,,2.756,3.03,3891.0,,,,,,,
288.01,47316976,duo,duo,OPEN,OPEN,711.7474,50.8391,0.492,0.581,50.8391,0.335,75.628,2.24,9.07,6530.0,0.0,0.0,0.0,0.0,0.0,0.0,
289.01,201292545,mono,mono,OPEN,OPEN,0.0,249.7552,0.038,0.048,249.7552,0.025,4.545,,16.06,5728.0,0.108,0.29,0.201,0.446,1.0,1.0,
429.01,259592689,mono,mono,OPEN,OPEN,0.0,134.1541,0.1,0.101,289.7096,0.024,2.533,229.346,9.33,5216.0,0.447,0.477,0.776,0.704,1.0,1.0,
561.04,377064495,mono,mono,OPEN,OPEN,0.0,91.1431,0.29,0.579,91.1431,0.329,3.774,0.142,3.19,5391.0,0.018,0.071,0.049,0.141,2.0,1.0,
563.01,405454160,duo,duo,OPEN,OPEN,731.9381,33.2699,0.32,0.369,33.2699,0.275,18.663,10.879,6.57,5383.0,0.0,0.003,0.001,0.008,0.0,0.0,
699.03,149302744,duo,duo,RESOLVED,RESOLVED,672.6366,224.2122,0.997,1.0,224.2122,0.991,5.448,1.026,2.97,6138.6,0.0,0.0,0.003,0.009,1.0,0.0,
706.01,219345200,duo,duo,period secure; probably not a planet,RESOLVED,719.0381,59.9198,1.0,1.0,59.9198,1.0,56.272,0.854,16.63,5709.6,0.0,0.0,0.0,0.0,2.0,0.0,
772.02,286864983,duo,duo,RESOLVED,RESOLVED,744.2008,32.3566,0.999,0.999,32.3566,0.999,11.677,0.173,5.31,5184.0,0.0,0.0,0.0,0.0,1.0,0.0,
790.03,308994098,mono,mono,OPEN,OPEN,0.0,188.5865,0.032,0.032,726.1221,0.131,8.825,6.753,6.44,6988.0,0.018,0.041,0.31,0.473,1.0,1.0,
791.02,306472057,duo,duo,NO-DATA,NO-DATA,928.0456,,,,,,,3.683,12.07,6572.0,,,,,,,
815.02,102840239,duo,duo,published planet,RESOLVED,734.4988,34.9761,0.697,0.986,34.9761,0.577,8.17,9.044,2.18,4953.9,0.0,0.0,0.0,0.0,1.0,0.0,published: TOI-815 c
913.02,407126408,duo,duo,OPEN,OPEN,1469.8512,77.3606,0.461,0.461,77.3606,0.363,2.695,0.052,2.79,4948.0,0.064,0.152,0.205,0.344,0.0,0.0,
941.02,408137826,mono,mono,DUBIOUS,DUBIOUS,0.0,34.8621,0.96,0.961,34.8621,0.914,33.963,220.142,12.36,5920.0,0.0,0.003,0.0,0.006,2.0,1.0,
1301.02,356867115,mono,mono,OPEN,OPEN,0.0,249.0255,0.216,0.481,322.2208,0.09,0.513,0.235,4.26,4820.4,0.622,0.499,0.847,0.721,2.0,0.0,
1379.01,252490659,duo,duo,rejected on visual vetting,DUBIOUS,1132.0245,26.3262,1.0,1.0,26.3262,0.999,126.385,449.947,30.7,5984.0,0.0,0.0,0.0,0.0,2.0,1.0,
1422.02,333473672,mono,mono,OPEN,OPEN,0.0,25.0948,0.063,0.064,79.6463,0.037,38.083,2.768,3.49,5914.0,0.019,0.118,0.042,0.205,2.0,0.0,
1563.01,249945230,duo,duo,rejected on visual vetting,DUBIOUS,1098.2259,22.8797,0.921,0.928,22.8797,0.847,11.0,0.013,5.14,4582.0,0.001,0.006,0.003,0.02,2.0,0.0,
1656.01,267694283,duo,duo,OPEN,OPEN,1112.7563,46.3648,0.04,0.115,85.5966,0.044,30.636,617.103,20.06,6324.0,0.001,0.006,0.001,0.006,0.0,0.0,
1759.02,408636441,mono,mono,OPEN,OPEN,0.0,68.1697,0.579,0.58,68.1697,0.344,1.14,1.139,2.05,3960.0,0.259,0.291,0.942,0.7,1.0,1.0,
1772.02,85293053,mono,mono,OPEN,OPEN,0.0,27.0669,0.0,0.003,43.2262,0.001,27.956,102.578,4.73,5583.1,0.032,0.149,0.062,0.232,0.0,0.0,
1812.01,207425167,duo,duo,OPEN,OPEN,1453.7664,111.8282,0.431,0.431,145.3766,0.31,1.754,0.057,8.69,5059.36,0.19,0.351,0.557,0.661,0.0,0.0,
1835.02,347332255,mono,mono,OPEN,OPEN,0.0,20.6987,0.017,0.02,20.6987,0.01,21.249,48.401,2.54,5297.0,0.003,0.025,0.01,0.053,1.0,0.0,
1861.01,323295479,duo,duo,NO-DATA,NO-DATA,742.5127,,,,,,,38.221,11.25,5490.0,,,,,,,
1873.02,328933398,duo,duo,OPEN,OPEN,900.1897,128.5985,0.735,0.735,128.5985,0.561,3.567,0.265,3.59,5699.0,0.026,0.068,0.257,0.41,0.0,0.0,
1892.01,63698669,duo,duo,DUBIOUS,DUBIOUS,1837.8897,83.5404,0.921,0.921,83.5404,0.962,3.54,22.783,2.23,5256.0,0.0,0.0,0.0,0.001,1.0,0.0,
1893.01,264544388,mono,mono,OPEN,OPEN,0.0,362.3678,0.034,0.044,603.9165,0.063,3.497,95.417,3.96,6996.0,0.055,0.132,0.306,0.525,1.0,0.0,
1894.01,280865159,duo,duo,period ambiguous (370 or 739 d); giant,EXCLUSION,739.239,739.239,0.549,1.0,739.239,0.708,0.401,0.362,6.29,5611.0,1.0,1.0,1.0,1.0,0.0,0.0,"two allowed solutions, 370 or 739 d; likely binary host"
1895.01,384159646,duo,duo,NO-DATA,NO-DATA,748.0739,,,,,,,1.03,9.57,6762.0,,,,,,,
1896.01,174302697,mono,mono,OPEN,OPEN,0.0,266.5379,0.001,0.005,466.4527,0.001,5.752,254.641,8.96,6750.0,0.075,0.219,0.164,0.382,0.0,1.0,
2003.01,58463434,mono,mono,OPEN,OPEN,0.0,25.1402,0.085,0.086,25.1402,0.041,289.387,194.656,15.72,7043.2,0.001,0.031,0.002,0.05,1.0,1.0,
2007.01,219466784,mono,mono,DUBIOUS,DUBIOUS,0.0,163.0297,0.915,0.916,163.0297,0.888,1.729,1.495,3.16,5249.0,0.029,0.055,0.041,0.07,2.0,1.0,
2009.01,243187830,duo,duo,OPEN,OPEN,1071.0898,27.4638,0.208,0.295,27.4638,0.133,8.579,1.388,2.24,4755.33,0.007,0.031,0.026,0.084,0.0,0.0,
2010.01,26547036,duo,duo,published planet,RESOLVED,1134.6724,141.834,0.999,1.0,141.834,0.999,4.122,8.635,11.76,5842.0,0.0,0.0,0.0,0.0,1.0,0.0,published: TOI-2010 b
2011.03,136916387,mono,mono,DUBIOUS,DUBIOUS,0.0,31.1294,0.953,0.954,31.1294,0.907,23.741,335.608,1.62,5739.0,0.0,0.006,0.001,0.011,2.0,2.0,
2065.01,356710041,mono,mono,OPEN,OPEN,0.0,22.4367,0.003,0.009,27.1001,0.001,294.562,352.599,10.44,5701.43,0.002,0.06,0.005,0.102,0.0,0.0,
2085.01,103633672,mono,mono,OPEN,OPEN,0.0,51.8107,0.344,0.344,51.8107,0.199,5.929,1.405,3.46,5134.0,0.008,0.025,0.232,0.416,2.0,0.0,
2087.01,219462190,mono,mono,OPEN,OPEN,0.0,815.7959,0.178,0.445,1617.6311,0.088,0.285,7.631,2.27,5647.0,0.381,0.209,0.467,0.24,1.0,0.0,
2090.01,233721037,duo,duo,INCOHERENT,INCOHERENT,230.9221,230.9221,1.0,1.0,230.9221,1.0,10.581,10.51,3.68,6395.0,,,,,0.0,0.0,
2102.02,289590465,mono,mono,OPEN,OPEN,0.0,190.7239,0.141,0.344,190.7239,0.068,1.169,0.493,3.22,5292.0,0.589,0.534,0.755,0.625,2.0,1.0,
2180.01,298663873,duo,duo,published planet,EXCLUSION,260.174,260.174,1.0,1.0,260.174,1.0,3.978,3.977,11.32,5739.0,0.0,0.0,0.0,0.0,0.0,0.0,published: TOI-2180 b
2263.01,159400561,mono,mono,OPEN,OPEN,0.0,964.1815,0.02,0.048,1603.3632,0.179,0.178,0.857,1.63,5599.0,0.399,0.208,0.433,0.221,1.0,0.0,
2270.01,198178505,mono,mono,OPEN,OPEN,0.0,159.6128,0.404,0.41,249.3538,0.266,9.963,5.458,2.76,6380.43,0.026,0.11,0.05,0.17,2.0,1.0,
2277.01,288516853,mono,mono,NO-DATA,NO-DATA,0.0,,,,,,,40.717,3.38,6358.0,,,,,,,
2281.01,264171144,duo,duo,NO-DATA,NO-DATA,210.6684,,,,,,,17.318,2.9,6683.0,,,,,,,
2294.01,284361752,duo,mono,OPEN,OPEN,340.3877,218.0706,0.597,0.601,218.0706,0.606,4.197,2.302,3.69,6424.0,0.012,0.039,0.028,0.086,2.0,0.0,
2298.01,229608594,mono,mono,validated planet (this work),RESOLVED,0.0,146.5788,0.936,0.938,146.5788,0.861,0.565,0.478,2.9,4239.0,0.982,0.931,0.982,0.931,2.0,0.0,"TOI-2298 b, validated (this work); joint fit with Gaia DR3: Rp = 3.04 Rearth, S = 0.62 Searth (Section 6)"
2300.03,280031353,mono,mono,OPEN,OPEN,0.0,242.2311,0.067,0.068,1212.212,0.104,0.983,0.245,7.67,5607.0,0.141,0.041,0.141,0.041,2.0,3.0,
2318.01,88840705,mono,mono,OPEN,OPEN,0.0,58.1351,0.115,0.115,58.1351,0.071,5.686,9.191,6.51,4968.0,0.032,0.113,0.091,0.227,1.0,1.0,
2319.01,349488688,mono,mono,OPEN,OPEN,0.0,20.0295,0.029,0.029,29.2425,0.019,116.578,0.969,4.18,6329.0,0.0,0.005,0.001,0.014,1.0,1.0,
2321.01,138126035,duo,duo,OPEN,OPEN,716.3497,24.7017,0.115,0.115,24.7017,0.086,31.41,0.017,2.91,5645.84,0.0,0.002,0.001,0.005,0.0,0.0,
2423.01,197807043,mono,mono,OPEN,OPEN,0.0,75.9841,0.031,0.058,75.9841,0.013,10.946,40.166,14.28,6057.0,0.045,0.159,0.119,0.298,1.0,1.0,
2433.01,405763009,mono,mono,published planet,RESOLVED,0.0,65.4588,1.0,1.0,65.4588,1.0,0.239,0.382,1.81,3323.0,0.0,0.0,1.0,1.0,6.0,0.0,published (Tschudi 2026b)
2435.01,298164705,mono,mono,OPEN,OPEN,0.0,47.9881,0.05,0.052,47.9881,0.026,10.505,29.694,3.78,5650.08,0.019,0.076,0.033,0.112,1.0,0.0,
2436.01,154568734,mono,mono,OPEN,OPEN,0.0,73.7985,0.034,0.058,124.3865,0.058,15.763,43.914,2.41,6291.0,0.029,0.115,0.064,0.2,1.0,0.0,
2447.01,1167538,mono,mono,OPEN,OPEN,0.0,93.6588,0.051,0.11,153.9715,0.018,6.618,44.593,10.22,5825.0,0.036,0.119,0.08,0.213,1.0,1.0,
2456.01,311271011,mono,mono,OPEN,OPEN,0.0,31.2819,0.274,0.275,31.2819,0.255,10.307,20.017,2.84,4968.0,0.0,0.003,0.001,0.005,2.0,0.0,
2472.01,248650906,mono,mono,rejected on visual vetting,DUBIOUS,0.0,42.9485,0.716,0.909,42.9485,0.752,50.02,232.874,3.36,5824.0,0.0,0.004,0.0,0.007,2.0,0.0,
2490.01,77437543,mono,mono,OPEN,OPEN,0.0,38.1148,0.794,0.795,38.1148,0.658,23.129,83.261,7.89,5459.0,0.001,0.013,0.003,0.029,2.0,1.0,
2493.01,123664207,mono,mono,OPEN,OPEN,0.0,79.0297,0.182,0.254,79.0297,0.161,1.261,11.38,2.66,4242.0,0.173,0.269,0.481,0.552,2.0,0.0,
2530.01,52059926,mono,mono,OPEN,OPEN,0.0,69.9402,0.192,0.232,69.9402,0.092,2.286,4.48,11.18,4490.0,0.199,0.271,0.486,0.491,1.0,1.0,
2534.01,219332978,mono,mono,OPEN,OPEN,0.0,46.3545,0.06,0.06,46.3564,0.024,54.44,174.059,12.1,6421.5,0.004,0.04,0.008,0.065,1.0,1.0,
2634.01,318812447,mono,mono,OPEN,OPEN,0.0,24.9839,0.035,0.035,32.9345,0.052,25.582,51.266,5.84,5349.16,0.004,0.028,0.013,0.072,1.0,0.0,
2666.01,170889511,mono,mono,OPEN,OPEN,0.0,21.7343,0.04,0.04,21.7343,0.016,37.929,21.428,16.66,5212.0,0.007,0.062,0.016,0.108,1.0,1.0,
3500.02,443666343,mono,mono,OPEN,OPEN,0.0,58.3944,0.157,0.483,87.595,0.181,11.145,71.551,10.64,5406.0,0.016,0.073,0.016,0.073,2.0,1.0,
3724.01,143642240,mono,mono,OPEN,OPEN,0.0,25.552,0.055,0.107,35.1638,0.041,89.846,549.591,13.51,6523.0,0.001,0.027,0.004,0.048,1.0,0.0,
4187.02,176780257,mono,mono,OPEN,OPEN,0.0,56.5175,0.085,0.085,56.6422,0.107,66.995,299.457,5.24,6047.0,0.0,0.006,0.001,0.009,1.0,1.0,
4191.01,167905035,duo,duo,period resolved; signal probably off-target,RESOLVED,742.8561,22.5108,1.0,1.0,22.5108,1.0,49.78,0.467,2.28,5816.0,0.0,0.0,0.0,0.0,3.0,0.0,period resolved; signal probably on a neighbour (centroids)
4298.01,146282666,duo,duo,INCOHERENT,INCOHERENT,722.262,40.1257,0.495,0.732,40.1257,0.303,29.987,0.677,2.72,5857.0,,,,,0.0,0.0,
4305.02,372068780,duo,mono,OPEN,OPEN,374.3644,56.3841,0.54,0.818,56.3841,0.41,108.589,8.643,5.12,6200.0,0.0,0.002,0.0,0.005,2.0,0.0,
4309.01,56662591,mono,mono,RESOLVED,RESOLVED,0.0,41.0438,0.786,0.964,41.0438,0.859,9.185,6.379,2.51,5220.0,0.001,0.005,0.001,0.008,2.0,0.0,
4317.01,422914082,duo,duo,OPEN,OPEN,358.2825,22.3927,0.194,0.227,22.3927,0.144,12.995,0.32,3.88,4354.29,0.001,0.008,0.004,0.017,0.0,0.0,
4319.01,157115010,mono,mono,OPEN,OPEN,0.0,111.1066,0.022,0.028,182.1564,0.008,1.379,4.895,6.55,4438.0,0.273,0.404,0.532,0.633,1.0,0.0,
4321.01,325081244,mono,mono,OPEN,OPEN,0.0,69.9489,0.806,0.835,69.9489,0.857,64.287,431.047,3.35,6163.97,0.0,0.0,0.0,0.0,3.0,0.0,
4326.01,303586471,duo,duo,rejected on visual vetting,DUBIOUS,1826.079,31.4841,0.991,0.992,31.4841,0.986,33.878,6.551,2.76,6034.49,0.0,0.0,0.0,0.0,1.0,0.0,
4328.01,77175217,duo,mono,OPEN,OPEN,703.7937,60.0306,0.097,0.098,60.0306,0.057,3.263,0.307,1.86,4709.0,0.129,0.262,0.235,0.395,2.0,1.0,
4344.01,38939275,duo,mono,instrumental artefact,ARTEFACT,731.4809,276.203,0.739,0.971,276.203,0.598,6.237,1.691,3.25,5854.0,,,,,3.0,0.0,Sector 7 camera-wide common-mode event (Section 3.7)
4348.01,350299588,duo,duo,instrumental artefact,ARTEFACT,602.2451,602.2451,0.912,1.0,602.2451,0.954,2.05,2.036,2.87,6128.0,,,,,0.0,0.0,Sector 7 camera-wide common-mode event (Section 3.7)
4349.01,313889049,duo,duo,OPEN; high-priority habitable-zone candidate,OPEN,749.1605,74.9161,0.28,0.375,74.9161,0.215,0.726,0.033,2.34,3851.0,0.726,0.726,0.792,0.76,0.0,0.0,"unresolved; P(HZ, conservative) = 0.73"
4353.01,176797879,duo,duo,published planet; below weight threshold here,OPEN,718.1809,39.8989,0.809,0.837,39.8989,0.723,0.951,0.431,1.37,3614.0,0.155,0.186,0.975,0.918,2.0,1.0,published at 39.899 d (Tschudi 2026b); below weight threshold here
4355.01,260655847,mono,mono,instrumental artefact,ARTEFACT,0.0,228.1108,0.413,0.413,228.1108,0.19,7.196,1.685,3.07,5423.0,,,,,2.0,1.0,Sector 7 camera-wide common-mode event (Section 3.7)
4356.01,149389419,duo,mono,OPEN,OPEN,579.6472,200.1877,0.341,0.35,200.1877,0.166,8.663,2.085,4.05,6855.0,0.089,0.284,0.112,0.323,2.0,2.0,only one catalogued event at S/N > 3; Bass & Fabrycky (2025) report a low-signal alias at 289.82 d
4361.01,334632624,duo,duo,DUBIOUS,DUBIOUS,741.4238,26.4794,0.998,0.998,26.4794,0.997,52.325,0.611,2.78,5944.0,0.0,0.0,0.0,0.0,1.0,0.0,
4465.01,157236902,mono,mono,OPEN,OPEN,0.0,274.7054,0.126,0.326,549.2919,0.215,1.244,130.528,11.62,5557.0,0.242,0.37,0.549,0.608,1.0,1.0,
4503.01,167719618,duo,duo,"candidate, period resolved (this work)",EXCLUSION,710.6982,710.6982,0.815,1.0,710.6982,0.923,0.201,0.836,2.09,5334.0,0.185,0.077,0.185,0.077,0.0,0.0,"candidate with resolved period (this work); joint fit: Rp = 2.09 Rearth, S = 0.20 Searth (Section 6)"
4509.01,319610598,mono,mono,OPEN,OPEN,0.0,60.8216,0.262,0.262,60.8216,0.063,56.572,18.652,10.49,6930.0,0.012,0.078,0.054,0.226,2.0,1.0,
4554.01,369768787,duo,mono,OPEN,OPEN,703.9377,254.6197,0.083,0.217,381.9208,0.099,0.863,10.419,1.47,5490.0,0.313,0.426,0.541,0.609,2.0,0.0,
4555.01,141770198,duo,duo,INCOHERENT; first event instrumental,INCOHERENT,522.6273,522.6273,0.987,1.0,522.6273,0.993,1.46,1.451,2.24,6199.0,,,,,0.0,0.0,clean absence at BTJD 3091.7 (Sector 65); first catalogued event (Sector 8) is a camera-wide common-mode event (Section 4)
4562.01,349576261,duo,duo,published planet,EXCLUSION,225.1038,225.1038,1.0,1.0,225.1038,1.0,3.223,3.201,13.21,5965.99,0.0,0.0,0.0,0.0,0.0,0.0,published: TOI-4562 b
4563.01,418255064,duo,duo,INCOHERENT,INCOHERENT,743.4844,49.5656,0.209,0.295,49.5656,0.157,5.415,3.994,5.45,5342.0,,,,,0.0,0.0,
4581.02,273231214,mono,mono,NO-DATA,NO-DATA,0.0,,,,,,,138.575,8.92,6184.0,,,,,,,
4585.01,233529335,mono,mono,OPEN,OPEN,0.0,511.8415,0.67,0.673,511.8415,0.687,0.353,1.06,2.57,6000.0,0.323,0.297,0.993,0.985,2.0,0.0,
4600.02,232608943,duo,duo,published planet (giant),EXCLUSION,482.8191,482.8191,0.836,1.0,482.8191,0.719,0.316,48.387,6.91,5073.0,0.837,0.719,0.837,0.719,0.0,0.0,published: TOI-4600 c
4629.01,304339227,duo,duo,validated planet (this work),RESOLVED,714.6971,51.0498,1.0,1.0,51.0498,1.0,23.854,0.565,2.49,6324.0,0.0,0.0,0.0,0.0,2.0,0.0,"TOI-4629 b, validated (this work); joint fit with Gaia DR3: Rp = 2.76 Rearth, S = 19.9 Searth (Section 6)"
4630.01,292202337,duo,duo,OPEN,OPEN,721.5622,20.0434,0.067,0.138,21.8655,0.046,56.879,0.347,4.55,6294.0,0.0,0.0,0.0,0.001,0.0,0.0,
4633.01,307958020,duo,duo,published planet,EXCLUSION,271.9386,271.9386,0.85,1.0,271.9386,0.749,3.119,1.23,3.53,5490.04,0.0,0.0,0.139,0.245,0.0,0.0,published: TOI-4633 c
4706.01,37117064,duo,duo,DUBIOUS,DUBIOUS,735.9824,22.3025,0.998,0.998,22.3025,0.996,31.289,0.073,12.54,5309.0,0.0,0.0,0.0,0.0,2.0,2.0,
4862.01,322807371,mono,mono,OPEN,OPEN,0.0,42.1242,0.068,0.085,63.178,0.01,12.081,172.857,9.93,5427.9,0.03,0.11,0.083,0.224,1.0,1.0,
4958.01,457649900,duo,duo,period secure; probably not a planet,RESOLVED,748.8277,26.7438,1.0,1.0,26.7438,1.0,211.101,0.53,21.11,6713.0,0.0,0.0,0.0,0.0,2.0,0.0,
5523.01,443616612,mono,mono,OPEN,OPEN,0.0,501.0139,0.261,0.272,501.0139,0.128,0.052,1.722,9.5,3696.0,0.003,0.0,0.004,0.001,1.0,1.0,
5527.01,415399713,duo,duo,OPEN,OPEN,346.1615,57.6936,0.211,0.579,86.5404,0.191,10.279,0.936,2.54,5862.0,0.01,0.044,0.01,0.044,0.0,0.0,
5560.01,238606535,duo,duo,RESOLVED,RESOLVED,702.4692,58.5391,0.954,0.999,58.5391,0.976,60.319,59.912,9.88,6781.59,0.0,0.0,0.0,0.0,1.0,0.0,
5563.01,239198720,mono,mono,OPEN,OPEN,0.0,39.6219,0.024,0.026,104.0211,0.001,16.483,16.377,8.26,5776.0,0.081,0.202,0.161,0.325,1.0,1.0,
5564.01,127505658,duo,mono,OPEN,OPEN,760.053,49.8108,0.143,0.183,109.5874,0.176,10.722,0.15,10.86,5722.0,0.03,0.093,0.161,0.329,2.0,0.0,
5571.01,88565745,duo,duo,OPEN,OPEN,731.4779,28.1338,0.12,0.139,28.1338,0.09,44.585,0.078,11.78,6250.4,0.0,0.001,0.0,0.003,0.0,0.0,
5626.01,376645976,duo,duo,OPEN,OPEN,716.216,20.4633,0.091,0.091,20.4633,0.065,42.297,5.58,9.73,5699.0,0.0,0.001,0.0,0.003,0.0,0.0,
5696.01,393546540,duo,mono,OPEN,OPEN,1637.2651,22.8749,0.68,0.68,22.8749,0.379,20.484,0.007,3.17,5271.0,0.01,0.072,0.023,0.127,2.0,0.0,
5696.03,393546540,mono,mono,OPEN,OPEN,0.0,126.2747,0.057,0.176,252.5552,0.049,2.096,0.898,4.85,5271.0,0.26,0.363,0.41,0.497,1.0,0.0,
5718.01,17932757,duo,duo,OPEN,OPEN,716.8427,23.124,0.069,0.069,29.8684,0.047,5.123,0.052,2.65,3922.0,0.018,0.055,0.073,0.159,0.0,0.0,
5719.01,4843495,mono,mono,OPEN,OPEN,0.0,68.8641,0.057,0.102,108.2129,0.072,14.158,0.575,2.57,6347.0,0.004,0.035,0.01,0.071,1.0,0.0,
5721.01,85292615,duo,duo,OPEN,OPEN,729.4823,36.4741,0.039,0.097,60.7902,0.045,22.626,0.414,3.33,5881.4,0.001,0.006,0.001,0.006,0.0,0.0,
5724.01,162631539,duo,duo,validated planet (this work),RESOLVED,697.4038,69.7404,1.0,1.0,69.7404,0.999,19.267,0.888,3.02,6060.54,0.0,0.0,0.0,0.0,1.0,0.0,"TOI-5724 b, validated (this work); joint fit with Gaia DR3: Rp = 3.43 Rearth, S = 19.3 Searth (Section 6)"
5725.01,1042432,duo,duo,OPEN,OPEN,746.9545,20.188,0.086,0.086,20.188,0.063,5.55,0.113,2.72,3933.0,0.007,0.028,0.027,0.072,0.0,0.0,
5729.01,103605399,duo,mono,OPEN,OPEN,554.499,60.6548,0.049,0.086,60.6548,0.014,0.711,0.796,3.89,3870.0,0.553,0.216,0.644,0.274,1.0,0.0,
5745.01,18016577,mono,mono,OPEN,OPEN,0.0,29.1909,0.037,0.038,56.1352,0.027,11.265,0.159,2.22,5097.94,0.022,0.102,0.042,0.158,1.0,0.0,
5812.02,388909695,mono,mono,OPEN,OPEN,0.0,23.0792,0.084,0.106,33.5721,0.025,54.301,156.203,8.79,5660.0,0.001,0.02,0.004,0.044,1.0,1.0,
5870.01,305375697,mono,mono,OPEN,OPEN,0.0,20.6154,0.001,0.01,20.6154,0.0,125.602,17.227,10.87,6336.8,0.011,0.107,0.023,0.176,0.0,0.0,
5893.01,321790238,mono,mono,OPEN,OPEN,0.0,22.7633,0.0,0.002,37.0975,0.001,55.038,193.477,10.62,5887.0,0.021,0.13,0.042,0.211,0.0,0.0,
5968.01,431810418,duo,duo,OPEN,OPEN,753.8223,24.3168,0.093,0.093,24.3168,0.065,44.086,322.574,1.91,5940.0,0.0,0.001,0.0,0.002,0.0,0.0,
5975.01,376847633,duo,duo,period resolved (alias first reported by Bass & Fabrycky 2025),RESOLVED,373.0382,186.5191,1.0,1.0,186.5191,1.0,7.782,26.225,8.45,6508.0,0.0,0.0,0.0,0.0,2.0,0.0,alias first reported by Bass & Fabrycky (2025)
5990.01,29385858,duo,duo,RESOLVED,RESOLVED,700.9623,38.9423,1.0,1.0,38.9423,0.998,3.656,17.571,2.22,5626.0,0.0,0.0,0.0,0.001,2.0,0.0,
6007.01,279922257,duo,mono,DUBIOUS,DUBIOUS,949.7906,74.0087,0.49,0.907,74.0087,0.247,0.366,0.03,2.86,3500.0,0.511,0.257,0.511,0.258,2.0,2.0,
6041.01,192415680,duo,duo,OPEN,OPEN,1094.0622,20.2604,0.175,0.279,20.2604,0.129,26.547,17.145,4.39,5359.0,0.0,0.002,0.001,0.006,1.0,0.0,
6075.01,424388628,duo,duo,validated planet (this work),EXCLUSION,832.9236,416.4618,0.832,1.0,416.4618,0.747,0.162,0.406,1.74,4193.0,0.037,0.019,0.037,0.019,0.0,0.0,"TOI-6075 b, validated (this work); 416.48 or 832.96 d; joint fit with Gaia DR3: Rp = 1.74 Rearth, S = 0.16 Searth (Section 6)"
6076.01,308301091,duo,duo,DUBIOUS,DUBIOUS,720.5742,27.7144,0.908,0.911,27.7144,0.885,83.262,1.072,5.39,6665.4,0.0,0.0,0.0,0.0,2.0,0.0,
6083.01,299089652,mono,mono,published planet,RESOLVED,0.0,76.1331,0.92,0.921,76.1331,0.91,6.305,0.8,6.08,5576.31,0.0,0.0,0.0,0.0,3.0,0.0,published: Kepler-858 b
6085.01,160223936,mono,mono,NO-DATA,NO-DATA,0.0,,,,,,,0.116,1.41,5106.0,,,,,,,
6087.01,48448369,mono,mono,OPEN,OPEN,0.0,159.8626,0.056,0.057,159.8626,0.037,3.349,18.533,5.02,5819.72,0.16,0.291,0.21,0.358,1.0,0.0,
6249.01,456260074,duo,duo,OPEN,OPEN,1092.0023,32.1177,0.359,0.359,49.6365,0.441,8.232,0.074,3.14,4813.0,0.0,0.0,0.0,0.0,1.0,1.0,
6250.01,455737331,duo,duo,OPEN,OPEN,1076.6094,26.9152,0.116,0.164,26.9152,0.065,38.906,0.282,2.75,5848.0,0.0,0.003,0.001,0.007,0.0,0.0,
6267.01,296737508,duo,duo,OPEN,OPEN,733.9911,22.9372,0.229,0.263,22.9372,0.161,60.552,31.659,4.81,5699.6,0.0,0.001,0.0,0.003,0.0,0.0,
6293.02,34977731,duo,duo,DUBIOUS,DUBIOUS,405.0757,57.868,0.972,1.0,57.868,0.986,5.783,0.06,9.32,4831.0,0.0,0.0,0.0,0.0,1.0,0.0,
6295.01,456171328,duo,duo,OPEN,OPEN,1106.2208,24.5827,0.199,0.292,24.5827,0.146,120.372,0.033,14.79,6199.0,0.0,0.0,0.0,0.0,1.0,0.0,
6403.01,94405787,duo,duo,DUBIOUS,DUBIOUS,742.6828,20.0725,0.922,0.922,20.0725,0.841,48.618,0.034,9.5,5931.0,0.0,0.001,0.0,0.001,1.0,1.0,
6478.01,332657786,duo,duo,published planet,RESOLVED,1462.2115,34.0049,0.996,0.996,34.0049,0.992,0.383,0.0,4.54,3275.0,0.998,0.993,0.998,0.994,1.0,0.0,published: TOI-6478 b
6482.01,189300053,duo,duo,RESOLVED,RESOLVED,1483.5175,20.0475,1.0,1.0,20.0475,1.0,117.022,0.02,17.47,5782.0,0.0,0.0,0.0,0.0,4.0,0.0,
6492.01,47143972,duo,duo,published planet; no alias information in our data,OPEN,731.832,20.9095,0.174,0.174,20.9095,0.125,2.897,0.002,12.44,3556.0,0.049,0.114,0.146,0.248,0.0,0.0,published at 33.265 d (Tschudi 2026b)
6525.01,147193084,duo,duo,RESOLVED,RESOLVED,731.3548,66.4868,0.993,0.994,66.4868,0.996,11.968,0.019,15.33,5794.0,0.0,0.0,0.0,0.0,1.0,0.0,
6528.01,363417404,duo,duo,RESOLVED,RESOLVED,1484.1934,21.8264,0.99,0.99,21.8264,0.989,24.381,0.002,8.94,5602.0,0.0,0.0,0.0,0.0,1.0,0.0,
6559.01,313671132,duo,duo,RESOLVED,RESOLVED,733.3797,25.289,1.0,1.0,25.289,1.0,54.223,25.934,6.17,5878.0,0.0,0.0,0.0,0.0,3.0,0.0,
6577.01,144321743,duo,duo,OPEN,OPEN,729.9392,20.8554,0.502,0.502,20.8554,0.389,18.412,7.218,15.23,5136.9,0.0,0.0,0.0,0.0,1.0,0.0,
6650.04,64837857,mono,mono,OPEN,OPEN,0.0,48.8393,0.087,0.139,48.8393,0.028,34.796,77.417,5.19,6500.6,0.027,0.152,0.051,0.24,1.0,0.0,
6653.01,150901009,mono,mono,OPEN,OPEN,0.0,26.0368,0.004,0.009,26.0368,0.001,11.11,60.139,2.44,4859.0,0.078,0.196,0.149,0.307,1.0,0.0,
6663.01,415732733,mono,mono,RESOLVED,RESOLVED,0.0,49.3291,0.997,0.998,49.3291,0.994,23.031,1.727,5.66,6487.0,0.0,0.0,0.0,0.0,3.0,0.0,
6664.01,147561732,mono,mono,OPEN,OPEN,0.0,113.7266,0.046,0.048,142.1629,0.031,33.423,2.947,9.53,6534.0,0.025,0.158,0.048,0.246,1.0,0.0,
6665.01,192014454,duo,duo,OPEN,OPEN,735.7979,23.7354,0.088,0.088,23.7354,0.062,64.039,0.653,2.77,5972.63,0.0,0.0,0.0,0.002,0.0,0.0,
6666.01,256429408,mono,mono,OPEN,OPEN,0.0,274.7942,0.055,0.233,415.4014,0.05,4.725,8.532,4.55,6477.0,0.076,0.212,0.202,0.406,1.0,0.0,
6667.01,161169240,mono,mono,RESOLVED,RESOLVED,0.0,75.4996,0.763,0.998,75.4996,0.618,12.417,72.917,8.65,5952.0,0.0,0.0,0.0,0.001,2.0,0.0,
6668.01,206361691,duo,duo,OPEN,OPEN,718.652,143.7304,0.157,0.259,239.5507,0.181,7.36,0.855,3.45,6002.0,0.011,0.052,0.011,0.052,0.0,0.0,
6669.01,333736132,duo,duo,published planet,RESOLVED,731.9967,25.2413,0.999,0.999,25.2413,0.999,10.902,9.844,10.68,4722.0,0.0,0.0,0.0,0.0,1.0,0.0,published: NGTS-35 b
6671.01,53843023,mono,mono,OPEN,OPEN,0.0,20.915,0.154,0.154,20.915,0.089,16.219,16.51,3.19,4713.0,0.017,0.12,0.031,0.182,1.0,0.0,
6674.01,452920657,mono,mono,OPEN,OPEN,0.0,35.2562,0.01,0.019,35.2562,0.002,2.822,15.666,11.68,3907.0,0.483,0.327,0.701,0.42,1.0,0.0,
6675.01,141522677,mono,mono,OPEN,OPEN,0.0,74.2942,0.003,0.007,224.5068,0.002,20.567,1.547,6.12,6608.0,0.113,0.291,0.176,0.398,0.0,0.0,
6690.01,149989864,duo,duo,RESOLVED,RESOLVED,761.7092,152.3418,1.0,1.0,152.3418,1.0,3.262,0.379,2.56,5599.17,0.0,0.0,0.0,0.0,3.0,0.0,
6690.02,149989864,duo,duo,DUBIOUS,DUBIOUS,904.5348,904.5348,0.994,0.999,904.5348,0.998,0.303,0.759,2.73,5599.17,0.003,0.001,0.004,0.002,0.0,0.0,
6691.01,382258844,mono,mono,instrumental artefact,ARTEFACT,0.0,166.8009,0.471,0.483,166.8009,0.329,18.063,3.173,2.95,6649.0,,,,,2.0,0.0,Sector 7 camera-wide common-mode event (Section 3.7)
6692.01,324609409,mono,mono,OPEN,OPEN,0.0,101.3762,0.116,0.117,156.6681,0.081,11.528,182.353,8.37,6047.0,0.027,0.116,0.057,0.197,1.0,1.0,
6695.01,118339710,mono,mono,OPEN,OPEN,0.0,34.4687,0.057,0.122,55.6808,0.051,65.219,85.939,7.64,6118.81,0.001,0.016,0.001,0.016,3.0,1.0,
6697.01,441546821,mono,mono,OPEN,OPEN,0.0,235.2261,0.0,0.002,235.2261,0.0,5.57,192.229,8.11,6613.0,0.113,0.264,0.231,0.426,0.0,1.0,
6697.02,441546821,mono,mono,OPEN,OPEN,0.0,155.5659,0.002,0.007,249.9669,0.001,9.667,1.235,12.9,6613.0,0.071,0.209,0.146,0.347,0.0,0.0,
6698.01,5966772,mono,mono,OPEN,OPEN,0.0,25.625,0.843,0.843,25.625,0.832,10.162,12.181,2.67,4677.0,0.0,0.0,0.0,0.0,3.0,0.0,
6869.01,28872266,duo,duo,OPEN,OPEN,763.9701,21.2214,0.54,0.593,21.2214,0.347,3.137,0.002,8.2,3671.0,0.098,0.205,0.307,0.479,1.0,1.0,
6888.02,312543349,duo,duo,DUBIOUS,DUBIOUS,728.4107,42.8477,0.999,0.999,42.8477,0.999,52.089,1.184,7.64,6213.0,0.0,0.0,0.0,0.0,1.0,0.0,
6890.01,5364106,mono,mono,OPEN,OPEN,0.0,27.1129,0.043,0.044,98.143,0.051,54.996,0.668,6.58,5964.0,0.004,0.034,0.013,0.083,2.0,2.0,
6893.01,272125414,mono,mono,OPEN,OPEN,0.0,31.3811,0.049,0.133,50.2059,0.039,191.916,358.941,8.56,6140.0,0.0,0.004,0.0,0.006,1.0,1.0,
6905.01,354846183,duo,duo,OPEN,OPEN,1083.5576,26.4282,0.22,0.22,26.4282,0.143,229.929,1.615,13.86,6002.0,0.0,0.0,0.0,0.001,0.0,0.0,
6929.01,49524528,duo,duo,OPEN,OPEN,719.5741,20.5593,0.101,0.101,20.5593,0.074,16.547,0.005,10.94,4854.0,0.001,0.005,0.002,0.013,0.0,0.0,
6980.01,422912527,mono,mono,OPEN,OPEN,0.0,35.8834,0.03,0.041,35.8834,0.014,35.901,35.635,2.42,6186.0,0.008,0.069,0.02,0.132,1.0,0.0,
6981.01,443823169,duo,duo,published planet,RESOLVED,425.4507,60.7787,1.0,1.0,60.7787,1.0,0.233,0.231,2.08,3261.0,0.0,0.0,1.0,1.0,1.0,0.0,published: TOI-6981 b
6984.01,83181153,mono,mono,OPEN,OPEN,0.0,75.6306,0.059,0.197,151.2693,0.055,0.561,0.028,3.55,3683.0,0.615,0.438,0.803,0.517,1.0,0.0,
6985.01,59490344,duo,mono,OPEN,OPEN,748.7146,74.8787,0.009,0.017,124.7879,0.003,4.319,0.199,3.43,5235.0,0.182,0.272,0.38,0.453,1.0,0.0,
7060.02,469810663,duo,duo,NO-DATA,NO-DATA,1064.7004,,,,,,,4.482,4.45,6009.6,,,,,,,
7068.01,137685450,mono,mono,OPEN,OPEN,0.0,68.0359,0.59,0.604,68.0359,0.159,20.704,165.702,8.96,6181.58,0.095,0.405,0.206,0.647,2.0,1.0,
7176.01,44161614,mono,mono,OPEN,OPEN,0.0,20.4275,0.046,0.09,23.722,0.024,11.489,10.039,10.78,4122.8,0.008,0.042,0.018,0.081,1.0,1.0,
7399.01,233194447,mono,mono,OPEN,OPEN,0.0,344.1666,0.434,0.523,344.1666,0.271,7.112,1.824,4.41,6582.0,0.026,0.089,0.246,0.506,1.0,0.0,
7456.01,158933249,mono,mono,OPEN,OPEN,0.0,362.5949,0.036,0.103,722.2376,0.039,0.734,8.054,4.61,5328.63,0.098,0.106,0.505,0.394,1.0,0.0,
7468.01,2621212,mono,mono,OPEN,OPEN,0.0,20.6834,0.003,0.007,20.6834,0.001,10.909,32.579,3.17,4550.0,0.049,0.159,0.094,0.248,0.0,0.0,
7473.01,187278212,mono,mono,OPEN,OPEN,0.0,20.9528,0.002,0.005,20.9528,0.001,10.243,12.681,1.76,4759.0,0.063,0.18,0.121,0.281,0.0,0.0,
7513.02,56815340,duo,duo,OPEN,OPEN,1221.271,20.0208,0.056,0.056,20.0208,0.041,98.52,0.408,4.12,6498.0,0.0,0.0,0.0,0.001,0.0,0.0,
7581.01,350934357,duo,duo,period resolved; signal probably off-target,EXCLUSION,226.2821,226.2821,1.0,1.0,226.2821,1.0,2.947,5.558,2.36,6067.0,0.0,0.0,0.0,0.0,0.0,0.0,period resolved; probable companion (RUWE 2.4)
7857.01,408313280,mono,mono,NO-DATA,NO-DATA,0.0,,,,,,,4.644,7.47,5895.0,,,,,,,
7859.01,416279912,mono,mono,OPEN,OPEN,0.0,251.2719,0.267,0.393,468.3019,0.043,1.417,2.0,7.72,5823.0,0.263,0.336,0.634,0.665,1.0,0.0,
7906.01,417660218,mono,mono,OPEN,OPEN,0.0,200.6517,0.51,0.512,200.6517,0.379,6.833,1.704,7.13,6447.86,0.035,0.141,0.075,0.23,1.0,0.0,
7909.01,27454084,duo,duo,published planet,RESOLVED,348.5786,69.7157,0.997,0.998,69.7157,0.996,40.941,4.756,11.99,6418.0,0.0,0.0,0.0,0.0,1.0,0.0,published: Kepler-419 b

